Estimating Bethe roots with VQE

Bethe equations, whose solutions determine exact eigenvalues and eigenstates of corresponding integrable Hamiltonians, are generally hard to solve. We implement a Variational Quantum Eigensolver (VQE) approach to estimating Bethe roots of the spin-1/2 XXZ quantum spin chain, by using Bethe states as trial states, and treating Bethe roots as variational parameters. In numerical simulations of systems of size up to 6, we obtain estimates for Bethe roots corresponding to both ground states and excited states with up to 5 down-spins, for both the closed and open XXZ chains. This approach is not limited to real Bethe roots.

==> Supplementary_Material_-_v2/BetheVQEClosed_arxiv2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "34f97c00",
   "metadata": {},
   "source": [
    "# Bethe roots VQE for the closed XXZ chain: arXiv:2404.18244\n",
    "## David Raveh* and Rafael I. Nepomechie**\n",
    "## * david.raveh@rutgers.edu  $\\quad$ ** nepomechie@miami.edu"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c6cbc8f1",
   "metadata": {},
   "source": [
    "It is assumed here that Qiskit has already been installed (pip install qiskit), as well as qiskit-aer, qiskit-algorithms, and qiskit-nature. See \n",
    "\n",
    "https://docs.quantum.ibm.com/guides/install-qiskit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cabcda3d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import qiskit\n",
    "\n",
    "qiskit.version.get_version_info()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "569384c7-f10b-47b2-a416-fa0930611fcb",
   "metadata": {},
   "source": [
    "## Function $f(w,\\vec k)$ for the *closed* XXZ chain"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8c80d52d-b4df-46e2-aad4-091d4c461dd8",
   "metadata": {},
   "source": [
    "Make the closed-chain function $f(w,\\vec k)$ for a given set of bethe roots $\\vec k=[k_1,\\dots,k_M]$\n",
    "\n",
    "$$f(w, \\vec{k}) = \\sum_{\\sigma\\in S_M} \\varepsilon(\\sigma)\\, A(k_{\\sigma(1)}, \\cdots, k_{\\sigma(M)})\\, \n",
    "    e^{i \\sum_{j=1}^M k_{\\sigma(j)} x_j} $$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "14e914d4",
   "metadata": {},
   "source": [
    "Import the necessary libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "fa74888c-289d-4167-bdae-41060f33f95d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import itertools \n",
    "np.set_printoptions(suppress=True)\n",
    "np.set_printoptions(threshold=np.inf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d0f8129a-65d6-481e-b9fe-283de0691a49",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#mylist is a collection of permutations t of the numbers 0 to M-1\n",
    "def mylist(M): \n",
    "    return list(itertools.permutations(range(M)))\n",
    "\n",
    "# inversion number of t=(0,1,2,...,M-1)\n",
    "def inv(t):\n",
    "    x=0\n",
    "    for j in range(M):\n",
    "        for i in range(j):\n",
    "            if t[i]>t[j]:\n",
    "                x=x+1\n",
    "    return x\n",
    "\n",
    "# sign of permutation t\n",
    "def e(t):\n",
    "    return (-1)**inv(t)\n",
    "    \n",
    "def s(k,kp):\n",
    "    return 1-2*Delta*np.exp(1.j*kp)+np.exp(1.j*(k+kp))\n",
    "\n",
    "# k=[k0,...,kM-1]\n",
    "def A(k):\n",
    "    x=1\n",
    "    for l in range(len(k)):\n",
    "        for j in range(l):\n",
    "            x=x*s(k[l],k[j])\n",
    "    return x\n",
    "\n",
    "# permutes the bethe roots k into an order determined by t: [k0,k1,k2] -> [k1,k2,k0]\n",
    "def kperm(k,t):\n",
    "    y=[]\n",
    "    for i in t:\n",
    "        y.append(k[i])\n",
    "    return y\n",
    "\n",
    "# positions of the ones in w\n",
    "def positions(w):\n",
    "    x=[]\n",
    "    for i in range(len(w)):\n",
    "        if w[i]==1:\n",
    "            x.append(i+1) # positions run from 1 to L, not 0 to L-1\n",
    "    return x\n",
    "\n",
    "def f(w,k):\n",
    "    x=positions(w)\n",
    "    z=0\n",
    "    for t in mylist(len(k)):\n",
    "        y=kperm(k,t)\n",
    "        v=0\n",
    "        for i in range(len(k)):\n",
    "            v=v+y[i]*x[i]\n",
    "        v=np.exp(1.j*v)\n",
    "        z=z+e(t)*A(y)*v\n",
    "    return z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cbaad7c7-9ee8-47e1-8926-ad0ed33e586f",
   "metadata": {},
   "source": [
    "## Hamiltonian"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8693f6af",
   "metadata": {},
   "source": [
    "We now create the operators $\\mathcal H$ (ham) and $\\mathcal H ^2$ (hamsquared), a sum of Pauli strings, that will be used in our VQE, with\n",
    "\n",
    "$$ \\mathcal{H} = \\tfrac{1}{4}\\sum_{n=1}^L \n",
    "    \\left(\\sigma^x_n \\sigma^x_{n+1} + \\sigma^y_n \\sigma^y_{n+1} + \\Delta\\, \\sigma^z_n \\sigma^z_{n+1} \\right) \\,, \\qquad \\vec{\\sigma}_{L+1} = \\vec{\\sigma}_1 $$\n",
    "\n",
    "We set $L=4, M=2, \\Delta=2$ as an example of how to use this code, and will demonstrate how to generate the ground state and excited states with $M=2$ Bethe roots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d136b142-a8a6-4eaf-91f7-a2ec69212400",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "L=4\n",
    "M=2\n",
    "Delta=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "96b37b50-ee00-47a8-ab18-5041e547867e",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit_nature.second_q.hamiltonians.lattices import (\n",
    "    BoundaryCondition,\n",
    "    Lattice,\n",
    "    LatticeDrawStyle,\n",
    "    LineLattice,\n",
    ")\n",
    "from qiskit_nature.second_q.hamiltonians import HeisenbergModel\n",
    "\n",
    "from qiskit_nature.second_q.mappers import LogarithmicMapper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "240ac21a-9971-48fc-82bf-b492e99844e1",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "num_nodes=L\n",
    "hamop = HeisenbergModel(LineLattice(num_nodes, boundary_condition=BoundaryCondition.PERIODIC), (1.0, 1.0, Delta), (0.0, 0.0, 0.0))\n",
    "hamop.second_q_op()\n",
    "logmapper = LogarithmicMapper()\n",
    "ham=logmapper.map(hamop.second_q_op())\n",
    "hamsquared =  ham @ ham"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "c8706f65-2ad5-4d1d-a182-c01544e3e007",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#ham.to_matrix()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "02944f38-9e37-4ba6-8918-473611014c8c",
   "metadata": {},
   "source": [
    "Prints the minimum eigenvalue of our Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "75618ec5-a0f6-4854-8179-5af2b465b41b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.7320508075688803\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms import NumPyMinimumEigensolver\n",
    "\n",
    "numpy_solver = NumPyMinimumEigensolver()\n",
    "result = numpy_solver.compute_minimum_eigenvalue(operator=ham)\n",
    "ref_value = result.eigenvalue.real\n",
    "print(ref_value)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0a55eaa7-f535-4e26-96e9-417b5f4a0d10",
   "metadata": {},
   "source": [
    "## Variational ansatz"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9f2b9f45-2bc5-422d-82e9-e4b5d6bd2586",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit.circuit import ParameterVector"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2ad37023-2bb6-44f6-b5f7-10d1d75e4a1c",
   "metadata": {},
   "source": [
    "kparts represents the set of parameters. Of the \"kparts\" cells, only one should be run; if you are searching for all real roots, the first cell is run, etc.\n",
    "\n",
    "For the ground state of $L=4$, we search for two real roots, i.e. we run the first cell. For excited states, we search for roots that are complex conjugate pairs, i.e. we run the second cell.\n",
    "\n",
    "k represents the set of Bethe roots, $\\vec k=[k_1,\\dots,k_M]$, allowing $k_i$ to be complex numbers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "3c829181-c92b-4145-95b1-366537a87767",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# M real roots\n",
    "kparts = ParameterVector(\"kparts\", M)\n",
    "k=kparts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "9b8eac95-1ca8-47db-8634-d42aa0037e2c",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex conjugate pair, M=2\n",
    "kparts = ParameterVector(\"kparts\", 2)\n",
    "k=[kparts[0]+1j*kparts[1],kparts[0]-1j*kparts[1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "41d77bd5-1d87-41ad-bfe8-1fe7b8695fe6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex pair, one real root, M=3\n",
    "kparts = ParameterVector(\"kparts\", 3)\n",
    "k=[kparts[0]+1j*kparts[1],kparts[0]-1j*kparts[1],kparts[2]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3374647b-f500-4bb6-b102-7f3b2a133208",
   "metadata": {},
   "source": [
    "## Bethe Circuit"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "72514621",
   "metadata": {},
   "source": [
    "Load the necessary qiskit libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "c6b0606a-bf71-4018-bd0d-ab5da5efa8ea",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit import *\n",
    "from qiskit import QuantumRegister\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.circuit.library import RYGate\n",
    "from qiskit.circuit.library import UGate\n",
    "np.set_printoptions(suppress=True)\n",
    "np.set_printoptions(threshold=np.inf)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ba38d7b3",
   "metadata": {},
   "source": [
    "bethe denotes the quantum circuit, or ansatz, that will be used in our VQE. \n",
    "\n",
    "$$ |B^L_M (\\vec{k})\\rangle= \\sum_{w\\in P(L,M)}f(w, \\vec{k})\\,|w\\rangle $$\n",
    "\n",
    "The angles in the unitaries in the circuit are functions of $\\vec k$, the set of parameterized Bethe roots. Note that currently there is a bug in qiskit that doesn't allow creating a parameterized unitary with 4 or more controls ( https://github.com/Qiskit/qiskit/issues/12135 ), which prevents going beyond $M=5$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "58bbb4e8-36d4-42aa-bffa-2e0d9806e3d5",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4 2\n",
      "3 1\n",
      "3 2\n",
      "2 1\n"
     ]
    }
   ],
   "source": [
    "q=QuantumRegister(L)\n",
    "bethe = QuantumCircuit(q)\n",
    "\n",
    "# Create set of permutations\n",
    "def P(L,M):\n",
    "    if M==0:\n",
    "        return [[0] * L]\n",
    "    elif L-M==0:\n",
    "        return [[1] * L]\n",
    "    else:\n",
    "        x=[]\n",
    "        for p0 in P(L-1,M):\n",
    "            x.append(p0+[0])\n",
    "        for p1 in P(L-1,M-1):\n",
    "            x.append(p1+[1])    \n",
    "        return x\n",
    "    \n",
    "# store the coefficients f(w,k)\n",
    "farray=[]\n",
    "for w in P(L,M):\n",
    "    farray=farray+[[w,f(w,k)]]\n",
    "    \n",
    "def F(b):\n",
    "    sol=[] # solutions of w=ab\n",
    "    for w in P(L,M):\n",
    "        if w[L-len(b):L]==b:\n",
    "            sol.append(w)\n",
    "    if len(sol)==1:\n",
    "        position=P(L,M).index(sol[0])\n",
    "        return farray[position][1]\n",
    "    else:  \n",
    "        x=0\n",
    "        for p in sol:\n",
    "            position=P(L,M).index(p)\n",
    "            x=x+abs(farray[position][1])**2\n",
    "        return x**0.5\n",
    "\n",
    "def G(i,b):\n",
    "    x=[i] + b\n",
    "    return F(x)/F(b)\n",
    "\n",
    "# a way of obtaining the angle arg(x) when x is a ParameterExpression\n",
    "def myangle(x):\n",
    "    eps=1e-16j\n",
    "    y = -1j*np.log(x/np.abs(x)+eps)\n",
    "    return (y+np.conjugate(y))/2\n",
    "\n",
    "def theta(b):\n",
    "    return 2*np.arccos(abs(G(1,b)))\n",
    "def lam(b):\n",
    "    return myangle(G(0,b)) -np.pi\n",
    "def phi(b):\n",
    "    return myangle(G(1,b))-lam(b)\n",
    "\n",
    "def u(b):\n",
    "    t=theta(b)\n",
    "    la=lam(b)\n",
    "    p=phi(b)\n",
    "    return UGate(t,p,la)\n",
    "\n",
    "def applyX(m,l):\n",
    "    bethe.cx(L-m,L-m+l)\n",
    "\n",
    "def applyI(m,l):\n",
    "    sol=[] # these will be the strings b in P(L-m,M-l)\n",
    "    for b in P(L-m,M-l):\n",
    "        if F(b)!=0: # Check that F(b)!=0\n",
    "            sol.append(b)\n",
    "    if len(sol)==1:\n",
    "        applyX(m,l)\n",
    "        b=sol[0] # when b is unique, no extra controls are needed\n",
    "        if l==1:\n",
    "            cU = u(b).control(1)\n",
    "            bethe.append(cU,[L-m+l,L-m])\n",
    "        else:\n",
    "            ccU = u(b).control(2)\n",
    "            bethe.append(ccU,[L-m+l-1,L-m+l,L-m])\n",
    "        applyX(m,l)\n",
    "    elif len(sol)>1:\n",
    "        applyX(m,l)\n",
    "        for b in sol:\n",
    "            extra=[] # these are going to be the locations of the extra controls\n",
    "            for i in range(len(b)):\n",
    "                if b[i]==1:\n",
    "                    # if b=[0,1] then extra=[0], location of control\n",
    "                    extra.append(len(b)-i-1)\n",
    "            if l==1:\n",
    "                cU = u(b).control(1+len(extra))\n",
    "                bethe.append(cU,extra + [L-m+l,L-m])\n",
    "            else:\n",
    "                ccU = u(b).control(2+len(extra))\n",
    "                bethe.append(ccU,extra + [L-m+l-1,L-m+l,L-m])\n",
    "        applyX(m,l)   \n",
    "\n",
    "# Create initial state        \n",
    "for i in range(M):\n",
    "    bethe.x(i) \n",
    "bethe.barrier()\n",
    "    \n",
    "# Apply I-gates\n",
    "for m in reversed(range(2,L+1)):\n",
    "    for l in range(max(M+m-L,1),min(M,m-1)+1):\n",
    "        print(m,l)\n",
    "        applyI(m,l)       \n",
    "    bethe.barrier()\n",
    "        \n",
    "#bethe.draw(output='mpl', initial_state=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27829087-3830-4ae2-a827-a80ee76c9070",
   "metadata": {},
   "source": [
    "## Statevector VQE: Ground state"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "71644658",
   "metadata": {},
   "source": [
    "We now run the ground-state VQE exactly, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle$ is computed via the Statevector simulator. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!).\n",
    "\n",
    "For the example of $L=4$, the output below gives the energy ('eigenvalue') $E=-2.73205$, and the Bethe roots  ('optimal_parameters') $\\vec k=[1.94561498, -1.94556757]$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "abdd7e75-66ef-4f50-9d4b-72aab6f6dbe6",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit.primitives import Estimator \n",
    "from qiskit_algorithms.utils import algorithm_globals\n",
    "#from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "estimator = Estimator()\n",
    "\n",
    "# define optimizer\n",
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "iterations = 1000\n",
    "cobyla= COBYLA(maxiter=1000)\n",
    "\n",
    "from qiskit_algorithms import VQE\n",
    "# define callback\n",
    "# note: Re-run this cell to restart lists before training\n",
    "counts = []\n",
    "values = []\n",
    "\n",
    "def store_intermediate_result(eval_count, parameters, mean, std):\n",
    "    counts.append(eval_count)\n",
    "    values.append(mean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "5c06e11c-2e79-4e77-b193-79b117e31c25",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 0.35033641 -0.790704  ]\n",
      "{   'aux_operators_evaluated': None,\n",
      "    'cost_function_evals': 43,\n",
      "    'eigenvalue': -2.7320507882871965,\n",
      "    'optimal_circuit': <qiskit.circuit.quantumcircuit.QuantumCircuit object at 0x00000260D3F44190>,\n",
      "    'optimal_parameters': {   ParameterVectorElement(kparts[0]): 1.9456149774116025,\n",
      "                              ParameterVectorElement(kparts[1]): -1.9455675690983072},\n",
      "    'optimal_point': array([ 1.94561498, -1.94556757]),\n",
      "    'optimal_value': -2.7320507882871965,\n",
      "    'optimizer_evals': None,\n",
      "    'optimizer_result': <qiskit_algorithms.optimizers.optimizer.OptimizerResult object at 0x00000260D3C11C40>,\n",
      "    'optimizer_time': 1.63838529586792}\n"
     ]
    }
   ],
   "source": [
    "x0=np.random.uniform(-np.pi,np.pi,bethe.num_parameters)\n",
    "\n",
    "print(x0)\n",
    "\n",
    "vqe = VQE(estimator, bethe, cobyla, callback=store_intermediate_result, initial_point=x0)\n",
    "result = vqe.compute_minimum_eigenvalue(operator=ham)\n",
    "\n",
    "print(result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3ebfd6fa-cccb-438f-98a6-ff6514baa3d4",
   "metadata": {},
   "source": [
    "## Shots VQE: Ground state"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d96ce641",
   "metadata": {},
   "source": [
    "We now run the ground-state VQE using shots, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle$ is approximated via the Aer simulator with 10000 shots. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example of $L=4$, the output gives the energy ('fun') $E=-2.7029$, and the Bethe roots ( 'x') $\\vec k=[2.01950078, -2.00694743]$ "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "664817b5-1b18-49f2-afd5-698c76a03e29",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "aer_estimator = AerEstimator(run_options={\"shots\": 10000})\n",
    "    \n",
    "def evaluate_energy(x0):\n",
    "    estimator_job1 = aer_estimator.run(bethe.assign_parameters({k: x0}), ham)\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    return estimator_result1.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "60d0a9a6-1fb1-4443-97b0-b31895a6ad14",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[ 3.10871429 -2.5422158 ]\n",
      "{   'fun': -2.7029,\n",
      "    'jac': None,\n",
      "    'nfev': 31,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([ 2.01950078, -2.00694743])}\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "\n",
    "cobyla = COBYLA()\n",
    "\n",
    "x0=np.random.uniform(-np.pi,np.pi,bethe.num_parameters)\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_energy, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6fcaa898-239a-4633-aed2-b46dc290b7d6",
   "metadata": {},
   "source": [
    "## Statevector VQE: Variance"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8e5a4908",
   "metadata": {},
   "source": [
    "We now run excited-state VQE exactly, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H}^2 | B^L_M (\\vec{k})\\rangle-\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle^2$ is computed via the Statevector simulator. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example $L=4, M=2$, with a complex conjugate pair of Bethe roots, we obtain the variance ('fun') 1.9361e-06 $\\approx 0$, i.e. an eigenstate. The output parameters ('x') are $[0.78442134, 0.88006142]$, and so the Bethe roots are $[0.78442134+0.88006142i,0.78442134-0.88006142i]$. Running it again may give a different set of Bethe roots that come in a complex conjugate pair."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "9dc4f217-eda3-4b15-9800-457023e77c24",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# define Estimator for exact statevector simulation\n",
    "from qiskit.primitives import StatevectorEstimator as Estimator\n",
    "\n",
    "estimator = Estimator()\n",
    "\n",
    "# define optimizer\n",
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "iterations = 1000\n",
    "cobyla= COBYLA(maxiter=1000)\n",
    "\n",
    "from qiskit_algorithms import VQE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "54bd1028-b754-46cd-bb45-8a1750b87923",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.34642509 -0.05449785]\n",
      "{   'fun': 1.9361153528700894e-06,\n",
      "    'jac': None,\n",
      "    'nfev': 122,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([0.78442134, 0.88006142])}\n"
     ]
    }
   ],
   "source": [
    "def evaluate_var(params):\n",
    "    estimator_job1 = estimator.run([(bethe, hamsquared, params)])\n",
    "    estimator_job2 = estimator.run([(bethe, ham, params)])\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    estimator_result2  = estimator_job2.result()\n",
    "    er1=estimator_result1[0].data.evs\n",
    "    er2=estimator_result2[0].data.evs\n",
    "    var =  er1  -  er2**2\n",
    "    return var\n",
    "\n",
    "x0=np.random.uniform(-np.pi,np.pi,bethe.num_parameters)\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_var, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8f5619fa-7380-4d39-afc8-369053015eb6",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Shots VQE: Variance"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d058e874",
   "metadata": {},
   "source": [
    "We now run excited-state VQE using shots, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H}^2 | B^L_M (\\vec{k})\\rangle-\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle^2$ is approximated via the Aer simulator with 10000 shots. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example $L=4, M=2$, with a complex conjugate pair of Bethe roots, we obtain the variance ('fun') 0.06568 $\\approx 0$, i.e. an eigenstate. The output parameters ('x') are $[-0.0061239 ,  0.78056987]$, and so the Bethe roots are $\\vec k=[ \\pm 0.78056987i]$ (the true roots are $\\vec k=[ \\pm 0.831443i]$). Running it again may give a different set of Bethe roots that come in a complex conjugate pair."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "2da61693-451a-4f04-80a7-e0160f8164e3",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "aer_estimator = AerEstimator(run_options={\"shots\": 10000})\n",
    "    \n",
    "def evaluate_var(x0):\n",
    "    estimator_job1 = aer_estimator.run(bethe.assign_parameters({kparts: x0}), hamsquared)\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    estimator_job2 = aer_estimator.run(bethe.assign_parameters({kparts: x0}), ham)\n",
    "    estimator_result2  = estimator_job2.result()\n",
    "    er1=estimator_result1.values[0]\n",
    "    er2=estimator_result2.values[0]\n",
    "    var =  er1  -  er2**2\n",
    "    return var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "126a710b-806d-42e1-bbc1-498e64e58896",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.87596415  1.18880828]\n",
      "{   'fun': 0.06568379000000024,\n",
      "    'jac': None,\n",
      "    'nfev': 37,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([-0.0061239 ,  0.78056987])}\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "\n",
    "cobyla = COBYLA()\n",
    "\n",
    "x0=np.random.uniform(-np.pi,np.pi,bethe.num_parameters)\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_var, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9ee68e8f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (qiskit-102)",
   "language": "python",
   "name": "qiskit-102"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Supplementary_Material_-_v2/BetheVQEOpen_arxiv2.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "40a990cc",
   "metadata": {},
   "source": [
    "# Bethe roots VQE for the open XXZ chain: arXiv:2404.18244\n",
    "## David Raveh* and Rafael I. Nepomechie**\n",
    "## * david.raveh@rutgers.edu  $\\quad$ ** nepomechie@miami.edu"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f55becf7",
   "metadata": {},
   "source": [
    "It is assumed here that Qiskit has already been installed (pip install qiskit), as well as qiskit-aer, qiskit-algorithms, and qiskit-nature. See \n",
    "\n",
    "https://docs.quantum.ibm.com/guides/install-qiskit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "00d62d46-d934-467a-9fe5-a042e0455ad3",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'1.0.2'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import qiskit\n",
    "\n",
    "qiskit.version.get_version_info()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "569384c7-f10b-47b2-a416-fa0930611fcb",
   "metadata": {},
   "source": [
    "## Function $f(w,k)$ for the *open* XXZ chain"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8c80d52d-b4df-46e2-aad4-091d4c461dd8",
   "metadata": {},
   "source": [
    "Make the open-chain function $f(w, \\vec{k})$ for a given set of bethe roots $\\vec k=[k_1,\\dots,k_M]$\n",
    "\n",
    "$$f(w, \\vec{k}) = \\sum_{\\sigma\\in S_M}\n",
    "    \\sum_{\\epsilon_1,\\dots,\\epsilon_M=\\pm 1}\n",
    "    \\varepsilon(\\sigma)\\,\\epsilon_1\\dots\\epsilon_M\\, A(\\epsilon_1 k_{\\sigma(1)}, \\ldots, \\epsilon_M k_{\\sigma(M)})\\, \n",
    "    e^{i \\sum_{j=1}^M \\epsilon_j k_{\\sigma(j)} x_j} $$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d831c52c",
   "metadata": {},
   "source": [
    "Import the necessary libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "fa74888c-289d-4167-bdae-41060f33f95d",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import itertools \n",
    "np.set_printoptions(suppress=True)\n",
    "np.set_printoptions(threshold=np.inf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d0f8129a-65d6-481e-b9fe-283de0691a49",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# mylist is a collection of permutations t of the numbers 0 to M-1\n",
    "def mylist(M): \n",
    "    return list(itertools.permutations(range(M)))\n",
    "\n",
    "# mysign gives all possible choices of [e0,e1,...,eM-1], where e=\\pm 1\n",
    "def mysign(M):\n",
    "    return list(itertools.product([-1,1],repeat=M))\n",
    "\n",
    "# gives all permutations w\n",
    "def allperm(L,M):\n",
    "    u=[0]*(L-M)+[1]*M\n",
    "    return list(set(itertools.permutations(u)))\n",
    "\n",
    "# inversion number of t=(0,1,2,...,M-1)\n",
    "def inv(t):\n",
    "    x=0\n",
    "    for j in range(M):\n",
    "        for i in range(j):\n",
    "            if t[i]>t[j]:\n",
    "                x=x+1\n",
    "    return x\n",
    "\n",
    "# sign of permutation t\n",
    "def e(t):\n",
    "    return (-1)**inv(t)\n",
    "    \n",
    "def s(k,kp):\n",
    "    return 1-2*Delta*np.exp(1.j*kp)+np.exp(1.j*(k+kp))\n",
    "\n",
    "def B(k,kp):\n",
    "    return s(k,kp)*s(kp,-k)\n",
    "\n",
    "def beta(k):\n",
    "    return (1+(hp-Delta)*np.exp(-1j*k))*np.exp(1j*(L+1)*k)\n",
    "\n",
    "# k=[k0,...,kM-1]\n",
    "def A(k,sign):\n",
    "    x=1\n",
    "    for l in range(len(k)):\n",
    "        x=x*beta(-sign[l]*k[l])\n",
    "    for l in range(len(k)):\n",
    "        for j in range(l):\n",
    "            x=x*B(-sign[j]*k[j],sign[l]*k[l])*np.exp(-1j*sign[l]*k[l])\n",
    "    return x\n",
    "\n",
    "# permutes the bethe roots k into an order determined by t: [k0,k1,k2] -> [k1,k2,k0]\n",
    "def kperm(k,t):\n",
    "    y=[]\n",
    "    for i in t:\n",
    "        y.append(k[i])\n",
    "    return y\n",
    "\n",
    "# positions of the ones in w\n",
    "def positions(w):\n",
    "    x=[]\n",
    "    for i in range(len(w)):\n",
    "        if w[i]==1:\n",
    "            x.append(i+1) # positions run from 1 to L, not 0 to L-1\n",
    "    return x\n",
    "\n",
    "def f(w,k):\n",
    "    x=positions(w)\n",
    "    z=0\n",
    "    for sign in mysign(len(k)): # all negations of bethe roots\n",
    "        numnegatives=0\n",
    "        for i in sign:\n",
    "            if i==-1:\n",
    "                numnegatives=numnegatives+1\n",
    "        for t in mylist(len(k)): # all permutations of bethe roots\n",
    "            y=kperm(k,t)\n",
    "            v=0\n",
    "            for i in range(len(k)):\n",
    "                v=v+sign[i]*y[i]*x[i]\n",
    "            v=np.exp(1.j*v)\n",
    "            z=z+e(t)*((-1)**numnegatives)*A(y,sign)*v\n",
    "    return z"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2ccfa583-b52a-42f9-ab0b-f2c0ca668baa",
   "metadata": {},
   "source": [
    "## Hamiltonian"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b77a6d6d",
   "metadata": {},
   "source": [
    "We now create the operators $\\mathcal H$ (ham) and $\\mathcal H ^2$ (hamsquared), a sum of Pauli strings, that will be used in our VQE, with\n",
    "\n",
    "$$\\mathcal{H} = \\tfrac{1}{4}\\sum_{n=1}^{L-1}\n",
    "    \\left(\\sigma^x_n \\sigma^x_{n+1} + \\sigma^y_n \\sigma^y_{n+1} + \\Delta\\,  \\sigma^z_n \\sigma^z_{n+1} \\right) + \\tfrac{1}{4}\\left(h\\, \\sigma^z_1 + h'\\, \\sigma^z_L \\right) $$\n",
    "\n",
    "We set $L=2,M=1, \\Delta=0.5, h=3, h'=0.3$ as an example of how to use this code, and will demonstrate how to generate the ground state and excited states with $M=1$ Bethe roots."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d11d373b-376c-4b7b-b1a3-d55df79ce5aa",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "L=2\n",
    "M=1\n",
    "Delta=.5\n",
    "h=3\n",
    "hp=0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ba8029c2-0b3c-47fc-8edc-b5a9e9212fde",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit_nature.second_q.hamiltonians.lattices import (\n",
    "    BoundaryCondition,\n",
    "    Lattice,\n",
    "    LatticeDrawStyle,\n",
    "    LineLattice,\n",
    ")\n",
    "from qiskit_nature.second_q.hamiltonians import HeisenbergModel\n",
    "from qiskit_nature.second_q.mappers import LogarithmicMapper\n",
    "from qiskit.quantum_info import Pauli, SparsePauliOp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "9985a40c-d6a1-4f0c-b503-a2db58276f48",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#bulk terms in Hamiltonian\n",
    "\n",
    "num_nodes=L\n",
    "ham_bulk_sop = HeisenbergModel(LineLattice(num_nodes, boundary_condition=BoundaryCondition.OPEN), (1.0, 1.0, Delta), (0.0, 0.0, 0.0))\n",
    "\n",
    "logmapper = LogarithmicMapper()\n",
    "\n",
    "ham_bulk_op=logmapper.map(ham_bulk_sop.second_q_op())\n",
    "\n",
    "#boundary terms in Hamiltonian\n",
    "\n",
    "btL=Pauli(([0]*(L-1)+[1],[0]*L))\n",
    "opL=SparsePauliOp(btL.to_label(), coeffs=[h/4.0])\n",
    "\n",
    "btR=Pauli(([1]+[0]*(L-1),[0]*L))\n",
    "opR=SparsePauliOp(btR.to_label(), coeffs=[hp/4.0])\n",
    "\n",
    "ham_bound_op = opL + opR\n",
    "ham = ham_bulk_op + ham_bound_op\n",
    "hamsquared =  ham @ ham"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "id": "06359fbd-fd52-4c86-9dc6-416dfe6a3f0a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "#ham.to_matrix()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "71ee55f9-e1d5-41d2-86ba-0eea44f7f1c2",
   "metadata": {},
   "source": [
    "Prints the minimum eigenvalue of our Hamiltonian"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "75618ec5-a0f6-4854-8179-5af2b465b41b",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.9650148808205717\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms import NumPyMinimumEigensolver\n",
    "\n",
    "numpy_solver = NumPyMinimumEigensolver()\n",
    "result = numpy_solver.compute_minimum_eigenvalue(operator=ham)\n",
    "ref_value = result.eigenvalue.real\n",
    "print(ref_value)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d354834f-99a1-4b99-8c79-94dae02a2b2e",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Variational ansatz"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9f2b9f45-2bc5-422d-82e9-e4b5d6bd2586",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit.circuit import ParameterVector"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "42ad2d66-f825-4016-b6ab-07ea2ca36142",
   "metadata": {},
   "source": [
    "kparts represents the set of parameters. Of the \"kparts\" cells, only one should be run; if you are searching for all real roots, the first cell is run, etc.\n",
    "\n",
    "For the ground state of $L=2$, we search for 1 complex root, i.e. we run the second cell. For excited states, we search for states with 1 real root, i.e. we run the first cell.\n",
    "\n",
    "k represents the set of Bethe roots, $\\vec k=[k_1,\\dots,k_M]$, allowing $k_i$ to be complex numbers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "3c829181-c92b-4145-95b1-366537a87767",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# M real roots\n",
    "kparts = ParameterVector(\"kparts\", M)\n",
    "k=kparts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "aae4dd2f-6af4-419d-a886-32d769fd1258",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex root, M=1\n",
    "kparts = ParameterVector(\"kparts\",2)\n",
    "k=[kparts[0]+1j*kparts[1]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "4f0aeb26-cebf-42cd-a26a-c61d1b4ae323",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex root, one real root, M=2\n",
    "kparts = ParameterVector(\"kparts\",3)\n",
    "k=[kparts[0]+1j*kparts[1],kparts[2]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7efe3e0f-6cd9-4a74-bc2c-528f693fd34a",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex root, one purely imaginary root, M=2\n",
    "kparts = ParameterVector(\"kparts\",3)\n",
    "k=[kparts[0]+1j*kparts[1],1j*kparts[2]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "0a5f20f7-0268-4bc7-b5d5-e8bed1b6d916",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# one complex root, 3 real roots, M=4\n",
    "kparts = ParameterVector(\"kparts\",5)\n",
    "k=[kparts[0]+1j*kparts[1],kparts[2],kparts[3],kparts[4]]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3f314149-b6a7-4d48-a8c2-7ef12ee83515",
   "metadata": {},
   "source": [
    "## Bethe Circuit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c6b0606a-bf71-4018-bd0d-ab5da5efa8ea",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit import *\n",
    "from qiskit import QuantumRegister\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.circuit.library import RYGate\n",
    "from qiskit.circuit.library import UGate\n",
    "np.set_printoptions(suppress=True)\n",
    "np.set_printoptions(threshold=np.inf)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2198359b",
   "metadata": {},
   "source": [
    "bethe denotes the quantum circuit, or ansatz, that will be used in our VQE. \n",
    "\n",
    "$$ |B^L_M (\\vec{k})\\rangle= \\sum_{w\\in P(L,M)}f(w, \\vec{k})\\,|w\\rangle $$\n",
    "\n",
    "The angles in the unitaries in the circuit are functions of $\\vec k$, the set of parameterized Bethe roots. Note that currently there is a bug in qiskit that doesn't allow creating a parameterized unitary with 4 or more controls ( https://github.com/Qiskit/qiskit/issues/12135 ), which prevents going beyond $M=5$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "58bbb4e8-36d4-42aa-bffa-2e0d9806e3d5",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 1\n"
     ]
    }
   ],
   "source": [
    "q=QuantumRegister(L)\n",
    "bethe = QuantumCircuit(q)\n",
    "\n",
    "# Create set of permutations\n",
    "def P(L,M):\n",
    "    if M==0:\n",
    "        return [[0] * L]\n",
    "    elif L-M==0:\n",
    "        return [[1] * L]\n",
    "    else:\n",
    "        x=[]\n",
    "        for p0 in P(L-1,M):\n",
    "            x.append(p0+[0])\n",
    "        for p1 in P(L-1,M-1):\n",
    "            x.append(p1+[1])    \n",
    "        return x\n",
    "    \n",
    "# store the coefficients f(w,k)\n",
    "farray=[]\n",
    "for w in P(L,M):\n",
    "    farray=farray+[[w,f(w,k)]]\n",
    "    \n",
    "def F(b):\n",
    "    sol=[] # solutions of w=ab\n",
    "    for w in P(L,M):\n",
    "        if w[L-len(b):L]==b:\n",
    "            sol.append(w)\n",
    "    if len(sol)==1:\n",
    "        position=P(L,M).index(sol[0])\n",
    "        return farray[position][1]\n",
    "    else:  \n",
    "        x=0\n",
    "        for p in sol:\n",
    "            position=P(L,M).index(p)\n",
    "            x=x+abs(farray[position][1])**2\n",
    "        return x**0.5\n",
    "\n",
    "def G(i,b):\n",
    "    x=[i] + b\n",
    "    return F(x)/F(b)\n",
    "\n",
    "# a way of obtaining the angle arg(x) when x is a ParameterExpression\n",
    "def myangle(x):\n",
    "    eps=1e-16j\n",
    "    y = -1j*np.log(x/np.abs(x)+eps)\n",
    "    return (y+np.conjugate(y))/2\n",
    "\n",
    "def theta(b):\n",
    "    return 2*np.arccos(abs(G(1,b)))\n",
    "def lam(b):\n",
    "    return myangle(G(0,b)) -np.pi\n",
    "def phi(b):\n",
    "    return myangle(G(1,b))-lam(b)\n",
    "\n",
    "def u(b):\n",
    "    t=theta(b)\n",
    "    la=lam(b)\n",
    "    p=phi(b)\n",
    "    return UGate(t,p,la)\n",
    "\n",
    "def applyX(m,l):\n",
    "    bethe.cx(L-m,L-m+l)\n",
    "\n",
    "def applyI(m,l):\n",
    "    sol=[] # these will be the strings b in P(L-m,M-l)\n",
    "    for b in P(L-m,M-l):\n",
    "        if F(b)!=0: # Check that F(b)!=0\n",
    "            sol.append(b)\n",
    "    if len(sol)==1:\n",
    "        applyX(m,l)\n",
    "        b=sol[0] # when b is unique, no extra controls are needed\n",
    "        if l==1:\n",
    "            cU = u(b).control(1)\n",
    "            bethe.append(cU,[L-m+l,L-m])\n",
    "        else:\n",
    "            ccU = u(b).control(2)\n",
    "            bethe.append(ccU,[L-m+l-1,L-m+l,L-m])\n",
    "        applyX(m,l)\n",
    "    elif len(sol)>1:\n",
    "        applyX(m,l)\n",
    "        for b in sol:\n",
    "            extra=[] # these are going to be the locations of the extra controls\n",
    "            for i in range(len(b)):\n",
    "                if b[i]==1:\n",
    "                    # if b=[0,1] then extra=[0], location of control\n",
    "                    extra.append(len(b)-i-1)\n",
    "            if l==1:\n",
    "                cU = u(b).control(1+len(extra))\n",
    "                bethe.append(cU,extra + [L-m+l,L-m])\n",
    "            else:\n",
    "                ccU = u(b).control(2+len(extra))\n",
    "                bethe.append(ccU,extra + [L-m+l-1,L-m+l,L-m])\n",
    "        applyX(m,l)   \n",
    "\n",
    "# Create initial state        \n",
    "for i in range(M):\n",
    "    bethe.x(i) \n",
    "bethe.barrier()\n",
    "    \n",
    "# Apply I-gates\n",
    "for m in reversed(range(2,L+1)):\n",
    "    for l in range(max(M+m-L,1),min(M,m-1)+1):\n",
    "        print(m,l)\n",
    "        applyI(m,l)       \n",
    "    bethe.barrier()\n",
    "        \n",
    "#bethe.draw(output='mpl', initial_state=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5c5f800c-7734-4418-be63-7abf75c143d7",
   "metadata": {},
   "source": [
    "## Statevector VQE: Ground state"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9f277ca3",
   "metadata": {},
   "source": [
    "We now run the ground-state VQE exactly, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle$ is computed via the Statevector simulator. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example of $L=2$, the output gives the energy ('eigenvalue') $E=-0.96501$, and the 'optimal_parameters' $[3.14161624, 0.88208367]$, i.e. the Bethe root is $\\vec k=[3.14161624+ 0.88208367i]$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "5f760c27-34d0-4933-870a-67115ebe8dfa",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit.primitives import Estimator \n",
    "from qiskit_algorithms.utils import algorithm_globals\n",
    "\n",
    "estimator = Estimator()\n",
    "\n",
    "# define optimizer\n",
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "iterations = 1000\n",
    "cobyla= COBYLA(maxiter=1000)\n",
    "\n",
    "from qiskit_algorithms import VQE\n",
    "# define callback\n",
    "# note: Re-run this cell to restart lists before training\n",
    "counts = []\n",
    "values = []\n",
    "\n",
    "def store_intermediate_result(eval_count, parameters, mean, std):\n",
    "    counts.append(eval_count)\n",
    "    values.append(mean)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "5deb65ec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.78012211 0.3226892 ]\n",
      "{   'aux_operators_evaluated': None,\n",
      "    'cost_function_evals': 41,\n",
      "    'eigenvalue': -0.9650148802488667,\n",
      "    'optimal_circuit': <qiskit.circuit.quantumcircuit.QuantumCircuit object at 0x000001B1A82859A0>,\n",
      "    'optimal_parameters': {   ParameterVectorElement(kparts[0]): 3.1416162401574845,\n",
      "                              ParameterVectorElement(kparts[1]): 0.8820836654749551},\n",
      "    'optimal_point': array([3.14161624, 0.88208367]),\n",
      "    'optimal_value': -0.9650148802488667,\n",
      "    'optimizer_evals': None,\n",
      "    'optimizer_result': <qiskit_algorithms.optimizers.optimizer.OptimizerResult object at 0x000001B1A8345940>,\n",
      "    'optimizer_time': 0.2528822422027588}\n"
     ]
    }
   ],
   "source": [
    "x0=np.random.uniform(0,np.pi,bethe.num_parameters)\n",
    "\n",
    "print(x0)\n",
    "\n",
    "vqe = VQE(estimator, bethe, cobyla, callback=store_intermediate_result, initial_point=x0)\n",
    "result = vqe.compute_minimum_eigenvalue(operator=ham)\n",
    "\n",
    "print(result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9375a9d6-f910-4615-a40c-6bea6abb1218",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Shots VQE: Ground state"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2a8a1e02",
   "metadata": {},
   "source": [
    "We now run the ground-state VQE using shots, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle$ is approximated via the Aer simulator with 10000 shots. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example of $L=2$, the output gives the energy ('fun') $E= -0.957525$, and the optimal parameters 'x' $[3.06511447, 1.04262737]$, i.e. the Bethe root is $\\vec k=[3.06511447+ 1.04262737i]$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b344a6c9-7e85-4622-a72b-a2aee9df1c67",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "aer_estimator = AerEstimator(run_options={\"shots\": 10000})\n",
    "    \n",
    "def evaluate_energy(x0):\n",
    "    estimator_job1 = aer_estimator.run(bethe.assign_parameters({kparts: x0}), ham)\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    return estimator_result1.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "5447b377-d9b0-40f2-bf80-3b74ad514376",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.74293495 0.75602854]\n",
      "{   'fun': -0.957525,\n",
      "    'jac': None,\n",
      "    'nfev': 36,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([3.06511447, 1.04262737])}\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "\n",
    "cobyla = COBYLA()\n",
    "\n",
    "x0=np.random.uniform(0,np.pi,bethe.num_parameters)\n",
    "\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_energy, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6fcaa898-239a-4633-aed2-b46dc290b7d6",
   "metadata": {
    "tags": []
   },
   "source": [
    "## Statevector VQE: Variance"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "82994229",
   "metadata": {},
   "source": [
    "We now run excited-state VQE exactly, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H}^2 | B^L_M (\\vec{k})\\rangle-\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle^2$ is computed via the Statevector simulator. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example $L=2, M=1$, with 1 real Bethe root, we obtain the variance 1.07064e-07 $\\approx 0$, i.e. an eigenstate. The output Bethe root ('x') is $[1.30246497]$. Running it again may give a different real Bethe root."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9dc4f217-eda3-4b15-9800-457023e77c24",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# define Estimator for exact statevector simulation\n",
    "from qiskit.primitives import StatevectorEstimator as Estimator\n",
    "\n",
    "estimator = Estimator()\n",
    "\n",
    "# define optimizer\n",
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "iterations = 1000\n",
    "cobyla= COBYLA(maxiter=1000)\n",
    "\n",
    "from qiskit_algorithms import VQE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "54bd1028-b754-46cd-bb45-8a1750b87923",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.08342669]\n",
      "{   'fun': 1.0706445563446465e-07,\n",
      "    'jac': None,\n",
      "    'nfev': 21,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([1.30246497])}\n"
     ]
    }
   ],
   "source": [
    "def evaluate_var(params):\n",
    "    estimator_job1 = estimator.run([(bethe, hamsquared, params)])\n",
    "    estimator_job2 = estimator.run([(bethe, ham, params)])\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    estimator_result2  = estimator_job2.result()\n",
    "    er1=estimator_result1[0].data.evs\n",
    "    er2=estimator_result2[0].data.evs\n",
    "    var =  er1  -  er2**2\n",
    "    return var\n",
    "\n",
    "x0=np.random.uniform(0,np.pi,bethe.num_parameters)\n",
    "\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_var, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "40ad3ab3-476f-4763-be69-1a3ed8517a49",
   "metadata": {},
   "source": [
    "## Shots VQE: Variance"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7b0c21ee",
   "metadata": {},
   "source": [
    "We now run excited-state VQE using shots, i.e., the expectation $\\langle B^L_M (\\vec{k}) | \\mathcal{H}^2 | B^L_M (\\vec{k})\\rangle-\\langle B^L_M (\\vec{k}) | \\mathcal{H} | B^L_M (\\vec{k})\\rangle^2$ is approximated via the Aer simulator with 10000 shots. The VQE is optimized with Cobyla with a maximum of 1000 iterations. Note that the output is kparts, not k (!)\n",
    "\n",
    "For the example $L=2,M=1$, with 1 real Bethe root, we obtain the variance 0.00983 $\\approx 0$, i.e. an eigenstate. The output Bethe root ('x') is $[1.29134662]$. Running it again may give a different real Bethe root."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "8496a136-6ef2-4d2f-b2bd-b427701baa2e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit_aer.primitives import Estimator as AerEstimator\n",
    "\n",
    "aer_estimator = AerEstimator(run_options={\"shots\": 10000})\n",
    "    \n",
    "def evaluate_var(x0):\n",
    "    estimator_job1 = aer_estimator.run(bethe.assign_parameters({kparts: x0}), hamsquared)\n",
    "    estimator_result1  = estimator_job1.result()\n",
    "    estimator_job2 = aer_estimator.run(bethe.assign_parameters({kparts: x0}), ham)\n",
    "    estimator_result2  = estimator_job2.result()\n",
    "    er1=estimator_result1.values[0]\n",
    "    er2=estimator_result2.values[0]\n",
    "    var =  er1  -  er2**2\n",
    "    return var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "c976471c-6517-4151-8f02-02492a6abf5d",
   "metadata": {
    "tags": []
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.07152006]\n",
      "{   'fun': 0.009837420400000019,\n",
      "    'jac': None,\n",
      "    'nfev': 22,\n",
      "    'nit': None,\n",
      "    'njev': None,\n",
      "    'x': array([1.29134662])}\n"
     ]
    }
   ],
   "source": [
    "from qiskit_algorithms.optimizers import COBYLA\n",
    "\n",
    "cobyla = COBYLA()\n",
    "\n",
    "x0=np.random.uniform(0,np.pi,bethe.num_parameters)\n",
    "\n",
    "print(x0)\n",
    "opt_result = cobyla.minimize(evaluate_var, x0)\n",
    "print(opt_result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ffc87b7",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (qiskit-102)",
   "language": "python",
   "name": "qiskit-102"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

